On the effective reconstruction of expectation values from ab initio quantum embedding

Quantum embedding is an appealing route to fragment a large interacting quantum system into several smaller auxiliary `cluster' problems to exploit the locality of the correlated physics. In this work we critically review approaches to recombine these fragmented solutions in order to compute non-local expectation values, including the total energy. Starting from the democratic partitioning of expectation values used in density matrix embedding theory, we motivate and develop a number of alternative approaches, numerically demonstrating their efficiency and improved accuracy as a function of increasing cluster size for both energetics and non-local two-body observables in molecular and solid state systems. These approaches consider the $N$-representability of the resulting expectation values via an implicit global wave~function across the clusters, as well as the importance of including contributions to expectation values spanning multiple fragments simultaneously, thereby alleviating the fundamental locality approximation of the embedding. We clearly demonstrate the value of these introduced functionals for reliable extraction of observables and robust and systematic convergence as the cluster size increases, allowing for significantly smaller clusters to be used for a desired accuracy compared to traditional approaches in ab initio wave~function quantum embedding.

==> cl2.py <==
import numpy as np
import pyscf
import pyscf.gto
import pyscf.scf
import pyscf.fci
import vayesta
import vayesta.ewf


optimize_cpt = False
dm0 = None
for d in np.arange(1.0, 5.001, 0.1):
    # --- Setup molecule with PySCF:
    mol = pyscf.gto.Mole()
    mol.atom = "Cl 0 0 0 ; Cl 0 0 %f" % d
    mol.basis = 'STO-6G'
    mol.output = 'pyscf.txt'
    mol.build()

    # --- Obtain Hartree-Fock solution with PySCF:
    mf = pyscf.scf.RHF(mol)
    mf.conv_tol = 1e-10
    mf.conv_tol_grad = 1e-8
    mf.kernel(dm0=dm0)
    dm0 = mf.make_rdm1()

    # --- Reference FCI
    fci = pyscf.fci.FCI(mf)
    fci.kernel()
    e_fci = fci.e_tot

    # --- Embedded CCSD using DMET bath orbitals only (note CCSD is exact for two-hole clusters):
    emb = vayesta.ewf.EWF(mf, solver='CCSD', bath_options=dict(bathtype='dmet'))
    # Fragment the system in terms of symmetrically orthogonalized ("Lowdin") orbitals (SAO)
    # and add two atomic fragments, corresponding to the atoms with indices 0 and 1:
    with emb.sao_fragmentation() as f:
        f.add_atomic_fragment(0)
        f.add_atomic_fragment(1)
    # Optimize fragment chemical potentials based on the democratically-partitioned 1-DM:
    if optimize_cpt:
        emb.optimize_chempot()
    # Construct bath spaces, clusters, and solve embedding problems:
    emb.kernel()

    # --- Energy functionals based on partitioned density-matrices:
    # Partitioned 2-DM (DMET) energy:
    e_dmet_part_2dm = emb.get_dmet_energy(part_cumulant=False)
    # Partitioned 2-DM cumulant (improved DMET) energy:
    e_dmet_part_cumulant = emb.get_dmet_energy()

    # --- Energy functionals based on the partitioned wave function:
    if not optimize_cpt:
        # Partitioned WF, linear functional, energy:
        e_wf = emb.get_wf_energy()
        # Partitioned WF, density-matrix functional:
        e_dm = emb.get_dm_energy(dm2='global-wf')
        # Partitioned WF, density-matrix functional, with in-cluster approximation of cumulant:
        e_dm_incluster_cumulant = emb.get_dm_energy()
    # It does not make sense to evaluate the wave-function based functionals with a fragment chemical potential,
    # optimized from the democratically-partitioned 1-DM. Instead, one could optimize the electron number of the
    # 1-DM of the partitioned wave function, but this density-matrix has the right number of electrons by construction,
    # such that this optimization would be without effect.
    else:
        e_wf = e_dm = e_dm_incluster_cumulant = np.nan

    with open('energies.txt', 'a') as f:
        f.write('%.2f  %16.8f  %16.8f  %16.8f  %16.8f  %16.8f  %16.8f\n' % (
                d, e_fci, e_dmet_part_2dm, e_dmet_part_cumulant, e_wf, e_dm, e_dm_incluster_cumulant))

==> diamond_2.py <==
import numpy as np

import pyscf
import pyscf.pbc
import vayesta
import vayesta.ewf
import vayesta.misc.counterpoise

a = 6.7  # Lattice paramter
Nk = 5    # k-grid / supercell size
etas = [1.e-4, 1.e-5, 1.e-6, 1.e-7] # BNO thresholds

# Build cell
cell = pyscf.pbc.gto.Cell()
cell.unit = 'B'
cell.atom = ['C 0.0 0.0 0.0', 'C %f %f %f' % (a/4, a/4, a/4)]
cell.a = np.asarray([[a/2, a/2, 0],
                     [0, a/2, a/2],
                     [a/2, 0, a/2]])
cell.basis = 'cc-pvtz'
cell.output = 'C_N=%d_a=%.3f.log' % (Nk, a)
cell.max_memory = 182345 # Availible RAM in MB
cell.precision = 1e-12
cell.verbose = 8
cell.build()

# Hartree Fock with Nk x Nk x Nk k-points
kmesh = [Nk, Nk, Nk]
# Only sample the irreducible Brillouin zone
kpts = cell.make_kpts(kmesh, space_group_symmetry=True, time_reversal_symmetry=True, symmorphic=True)
kmf = pyscf.pbc.scf.KRHF(cell, kpts)
print("Running RHF")
# Use range-separated density fitting for two electron integrals
kmf = kmf.rs_density_fit(auxbasis='cc-pvtz-ri')
kmf.kernel()
kmf = kmf.to_khf()
emf = kmf.e_tot
emb_es = [[],[]] # Store the linear and DM energies for each eta value

# Embedded CCSD for a range of BNO thresholds
print("Running Vayesta")
emb = vayesta.ewf.EWF(kmf, solver="CCSD", bno_threshold=1e-4, solve_lambda=True)
# Use symmetry information of the cell to reduce calculations
emb.symmetry.add_rotation(order=2, axis=[1,0,-1], center=[1/8,1/8,1/8], unit='latvec')
with emb.iao_fragmentation() as f:
    f.add_atomic_fragment(0)
for j, eta in enumerate(etas):
    # Loop through bath threshold values
    vayesta.new_log("vayesta-N=%d_a=%.3f_eta=%.2e.log" % (Nk, a, eta))
    # It can save resources to just update the bath options, rather than running new calculations
    emb.change_options(bath_options=dict(threshold=eta))
    emb.reset(reset_bath=False)
    emb.kernel()
    emb_es[0].append(emb.e_corr + emf)             # Linear energy functional
    emb_es[1].append(emb.get_dm_energy() + emf)    # Partitioned WF with in-cluster cumulant

# OPTIONAL: Repeat calculations for single atom and single atom in presence of all basis functions, 
# to estimate BSSE correction
print("Calculating BSSE Correction")
emb_bsse = []
for rmax in [False, np.inf]:
    bsse = []
    # Remove periodic boundary conditions from cell, include basis functions for 3x3x3 supercell
    cell = vayesta.misc.counterpoise.make_cp_mol(cell, 0, rmax, nimages=1, unit='B')
    # Run molecular Hartree Fock
    kmf = pyscf.scf.RHF(cell)
    kmf = kmf.density_fit(auxbasis='cc-pvtz-ri')
    kmf.kernel()
    emf = kmf.e_tot

    # Calculate embedded CCSD contribution for a range of BNO thresholds
    emb = vayesta.ewf.EWF(kmf, solver="CCSD", bno_threshold=1e-4, solve_lambda=True)
    with emb.iao_fragmentation() as f:
        f.add_atomic_fragment(0)
    for j, eta in enumerate(etas):
        vayesta.new_log("vayesta-N=%d_a=%.3f_eta=%.2e.log" % (Nk, a, eta))
        emb.change_options(bath_options=dict(threshold=eta))
        emb.reset(reset_bath=False)
        emb.kernel()
        bsse.append(emf + emb.e_corr)
        bsse.append(emf + emb.get_dm_energy())
    emb_bsse.append(bsse)

emb_es = np.array(emb_es)
emb_bsse = np.array(emb_bsse)
# Add BSSE correction (factor of 2 due to two atoms per unit cell)
es = emb_es + 2*(emb_bsse[0] - emb_bsse[1])
print("shape=%s"%str(es.shape))
with open('output.txt', 'w') as f:
    for i, eta in enumerate(etas):
        f.write("%.2e   %16.8f  %16.8f\n"%(eta, es[0+2*i], es[1+2*i]))

==> nccn.py <==
import numpy as np
import pyscf
import pyscf.gto
import pyscf.scf
import pyscf.cc
import vayesta
import vayesta.ewf

# --- Setup molecule with PySCF:
mol = pyscf.gto.Mole()
mol.atom = [('N', [0.0, 0.0, 1.855199]),
            ('C', [0.0, 0.0, 0.693922]),
            ('C', [0.0, 0.0, -0.693922]),
            ('N', [0.0, 0.0, -1.855199])]
mol.basis = 'cc-pvdz'
mol.output = 'pyscf.txt'
mol.build()

# --- Obtain Hartree-Fock solution with PySCF:
mf = pyscf.scf.RHF(mol)
mf.conv_tol = 1e-10
mf.kernel()

# --- Reference CCSD
cc = pyscf.cc.CCSD(mf)
cc.kernel()
e_cc = cc.e_tot

etas = ['DMET', 1e-3, 1e-4, 1e-5, 1e-6]
for eta in etas:
    # --- Embedded CCSD using BNO bath orbitals:
    if eta == 'DMET':
        emb = vayesta.ewf.EWF(mf, solver='CCSD', bath_options=dict(bathtype='dmet'))
    else:
        emb = vayesta.ewf.EWF(mf, solver='CCSD', bath_options=dict(bathtype='mp2', threshold=eta))
    # Fragment the system in terms of intrinsic atomic orbitas (IAOs) with one fragment for each atom:
    with emb.iao_fragmentation() as f:
        f.add_all_atomic_fragments()
    # Construct bath spaces, clusters, and solve embedding problems:
    emb.kernel()

    # Partitioned WF, linear functional, energy:
    e_wf = emb.get_wf_energy()
    # Partitioned WF, density-matrix functional:
    e_dm = emb.get_dm_energy(dm2='global-wf')
    # Partitioned WF, density-matrix functional, with in-cluster approximation of cumulant:
    e_dm_incluster_cumulant = emb.get_dm_energy()

    eta_string = '%.2e'%eta if not eta=='DMET' else ' DMET '
    with open('energies.txt', 'a') as f:
        f.write('%6s  %16.8f  %16.8f  %16.8f  %16.8f\n' % (
                eta_string, e_cc, e_wf, e_dm, e_dm_incluster_cumulant))

==> propyl_szsz.py <==
import numpy as np
import pyscf
import pyscf.gto
import pyscf.scf
import vayesta
import vayesta.ewf


# --- Setup propyl radical with PySCF
mol = pyscf.gto.Mole()
mol.atom = """
C1       1.3069720      -0.2971550      -0.0288580
C2       0.0763510       0.5643640       0.0457890
C3      -1.2272860      -0.2475040      -0.0331080
H4       2.2845250       0.1356880      -0.2543030
H5       1.2725090      -1.3447380       0.2836320
H6       0.0816430       1.1471200       0.9908800
H7       0.1017350       1.3160270      -0.7643650
H8      -1.2863970      -0.9717310       0.7967330
H9      -1.2802440      -0.8104350      -0.9795620
H10     -2.1099900       0.4098420       0.0240440
"""
mol.spin = 1
mol.basis = 'cc-pVTZ'
mol.output = 'pyscf.txt'
mol.build()

# --- Solve unrestricted Hartree-Fock with PySCF
mf = pyscf.scf.UHF(mol)
mf.kernel()
assert mf.converged

# --- List of all atoms A and B, for which <Sz(A)Sz(B)> is calculated:
atoms_a = [0]
atoms_b = list(range(mol.natm))
atoms = [atoms_a, atoms_b]

for eta in [np.inf, 1e-4, 1e-5, 1e-6, 1e-7, 1e-8, -np.inf]:

    emb = vayesta.ewf.EWF(mf, bath_options=dict(threshold=eta))
    # Use IAO+PAO fragmentation. This is less efficient for wave function partitioning, but will allow for a direct 
    # comparison of partioned density-matrix and partitioned wave function functionals:
    with emb.iaopao_fragmentation() as f:
        f.add_all_atomic_fragments()
    emb.kernel()

    # --- Sz^2 from democratically-partitioned 2-DM:
    dm1 = emb.make_rdm1_demo()
    dm2 = emb.make_rdm2_demo(part_cumulant=False)
    ssz_part_2dm = emb.get_corrfunc('Sz,Sz', dm1=dm1, dm2=dm2, atoms=atoms)

    # --- Sz^2 from democratically-partitioned 2-DM cumulant:
    dm1 = emb.make_rdm1_demo()
    dm2 = emb.make_rdm2_demo()
    ssz_part_cumulant = emb.get_corrfunc('Sz,Sz', dm1=dm1, dm2=dm2, atoms=atoms)

    # --- Sz^2 from partitioned wave-function DMs (with in-cluster approximation of cumulant):
    ssz_part_wf = emb.get_corrfunc('Sz,Sz', atoms=atoms)
    # This is identical to the following (but avoids building and storing the 2-DM):
    #dm1 = emb.make_rdm1()
    #dm2 = emb.make_rdm2()
    #ssz_part_wf = emb.get_corrfunc('Sz,Sz', dm1=dm1, dm2=dm2, atoms=atoms)

    # --- Write results
    nmean = emb.get_mean_cluster_size()
    results = [ssz_part_2dm, ssz_part_cumulant, ssz_part_wf]
    for atom in atoms_b:
        ssz_atom = [ssz[0,atom] for ssz in results]
        with open('ssz-0-%d.txt' % atom, 'a') as f:
            fmt = '%3d  ' + (len(ssz_atom)*'  %.8e')  + '\n'
            f.write(fmt % (nmean, *ssz_atom))
